Model Predictive Control of Non-Holonomic Vehicles: Beyond Differential-Drive

Non-holonomic vehicles are of immense practical value and increasingly subject to automation. However, controlling them accurately, e.g., when parking, is known to be challenging for automatic control methods, including model predictive control (MPC). Combining results from MPC theory and sub-Riemannian geometry in the form of homogeneous nilpotent system approximations, this paper proposes a comprehensive, ready-to-apply design procedure for MPC controllers to steer controllable, driftless non-holonomic vehicles into given setpoints. It can be ascertained that the resulting controllers nominally asymptotically stabilize the setpoint for a large-enough prediction horizon. The design procedure is exemplarily applied to four vehicles, including the kinematic car and a differentially driven mobile robot with up to two trailers. The controllers use a non-quadratic cost function tailored to the non-holonomic kinematics. Novelly, for the considered example vehicles, it is proven that a quadratic cost employed in an otherwise similar controller is insufficient to reliably asymptotically stabilize the closed loop. Since quadratic costs are the conventional choice in control, this highlights the relevance of the findings. To the knowledge of the authors, it is the first time that MPC controllers of the proposed structure are applied to non-holonomic vehicles beyond very simple ones, in particular (partly) on hardware.

==> anc/Summary.txt <==
The provided video attachment contains five video for the simulation and experimental scenarios given in the article. The goal of these videos is to provide further insight into the functionality of the presented control algorithm. 

Video DIANA.mp4 corresponds to Fig. 2 and shows the control performance for the unicycle in the experimental setup.
Video KinCar.mp4 corresponds to the left-hand side of Fig. 3(a) and shows the control performance for the kinematic car in case of a simulative parallel parking scenario.
Video Trailer.mp4 corresponds to Fig. 4 and shows the control performance for the parallel parking of the one-trailer system in the laboratory. Analogously, video Trailer_quadratic_dysfunctional.mp4 shows the control performance for the controller subject to standard quadratic costs.
Video Trailer2.mp4 corresponds to the right-hand side of Fig. 3(a) and shows the control performance for the forward parking scenario of the two-trailer system in simulation.


==> anc/readme.txt <==
Overall description:
	- The provided attachment contains videos (five in total) for the simulation and experimental scenarios given in the article

Minimum requirements (for example):
	- videos (mp4): 	VLC media player (version 3.0.0 or newer)

Contact Information:
	Mario Rosenfelder, Henrik Ebel, Jasmin Krauspenhaar, and Peter Eberhard
	Institute of Engineering and Computational Mechanics (ITM), University of Stuttgart
	Pfaffenwaldring 9, 70569 Stuttgart, Germany
	mario.rosenfelder@itm.uni-stuttgart.de; henrik.ebel@itm.uni-stuttgart.de; st160910@stud.uni-stuttgart.de; peter.eberhard@itm.uni-stuttgart.de

